A geometrical imaging of the real gap between economies of China and the United States

GDP of China is about 11 trillion dollars and GDP of the United States is about 18 trillion dollars. Suppose that we know for the coming years, economy of the US will experience a real growth rate equal to \%3 and economy of China will experience a real growth as of \%6. Now, the question is how long does it take for economy of China to catch the economy of the United States. The early impression is that the desired time is the answer of the equation $11\times1.06^X=18\times1.03^X$. The correct answer however is quite different. GDP is not a simple number and the gap between two countries can not be addressed simply through their sizes. It is rather a geometrical object. Countries pass different paths in the space of production. The gaps between GDP of different countries depend on the path that each country passes through and local metric. To address distance between economies of China and of the US we need to know their utility preferences and the path that China passes to reach the US size. The true gap then can be found if we calculate local metric along this path. It resembles impressions about measurements in the General Theory of Relativity. Path dependency of aggregate indexes is widely discussed in the Index Number Theory. Our aim is to stick to the geometrical view presented in the General Relativity to provide a visual understanding of the matter. We show that different elements in the general relativity have their own counterparts in economics. We claim that national agencies who provide aggregate data resemble falling observers into a curved space time. It is while the World Bank or international organizations are outside observers. The vision provided here, leaves readers with a clear conclusion. If China keeps its growth rate, then the economy of China should catch the economy of the United States sooner than what we expect.

==> anc/gdpmiddle.csv <==
1.706e+05,172.34,3481.6,172.34
1.7148e+05,177.28,7900.7,177.28
1.7239e+05,182.36,12455,182.36
1.7333e+05,187.58,17147,187.58
1.743e+05,192.96,21982,192.96
1.7529e+05,198.49,26965,198.49
1.7632e+05,204.18,32100,204.18
1.7738e+05,210.03,37391,210.03
1.7847e+05,216.06,42843,216.06
1.7959e+05,222.25,48461,222.25
1.8075e+05,228.62,54251,228.62
1.8194e+05,235.17,60216,235.17
1.8317e+05,241.91,66364,241.91
1.8444e+05,248.85,72699,248.85
1.8575e+05,255.98,79226,255.98
1.8709e+05,263.32,85953,263.32
1.8848e+05,270.86,92885,270.86
1.8991e+05,278.63,1.0003e+05,278.63
1.9138e+05,286.61,1.0739e+05,286.61
1.9289e+05,294.83,1.1497e+05,294.83
1.9446e+05,303.28,1.2279e+05,303.28
1.9607e+05,311.97,1.3084e+05,311.97
1.9773e+05,320.92,1.3914e+05,320.92
1.9944e+05,330.11,1.4769e+05,330.11
2.012e+05,339.58,1.565e+05,339.58
2.0302e+05,349.31,1.6559e+05,349.31
2.0489e+05,359.32,1.7494e+05,359.32
2.0682e+05,369.62,1.8458e+05,369.62
2.088e+05,380.22,1.9452e+05,380.22
2.1085e+05,391.11,2.0476e+05,391.11
2.1296e+05,402.32,2.1531e+05,402.32
2.1514e+05,413.86,2.2618e+05,413.86
2.1738e+05,425.72,2.3739e+05,425.72
2.1969e+05,437.92,2.4893e+05,437.92
2.2207e+05,450.47,2.6083e+05,450.47
2.2452e+05,463.39,2.7309e+05,463.39
2.2704e+05,476.67,2.8572e+05,476.67
2.2965e+05,490.33,2.9874e+05,490.33
2.3233e+05,504.39,3.1215e+05,504.39
2.3509e+05,518.84,3.2597e+05,518.84
2.3794e+05,533.72,3.4021e+05,533.72
2.4088e+05,549.01,3.5489e+05,549.01
2.439e+05,564.75,3.7002e+05,564.75
2.4702e+05,580.94,3.856e+05,580.94
2.5023e+05,597.59,4.0166e+05,597.59
2.5354e+05,614.72,4.1821e+05,614.72
2.5695e+05,632.34,4.3526e+05,632.34
2.6047e+05,650.46,4.5284e+05,650.46
2.6409e+05,669.11,4.7094e+05,669.11
2.6782e+05,688.29,4.896e+05,688.29
2.7167e+05,708.01,5.0883e+05,708.01
2.7563e+05,728.31,5.2865e+05,728.31
2.7971e+05,749.18,5.4906e+05,749.18
2.8392e+05,770.66,5.701e+05,770.66
2.8826e+05,792.75,5.9178e+05,792.75
2.9272e+05,815.47,6.1412e+05,815.47
2.9733e+05,838.85,6.3715e+05,838.85
3.0207e+05,862.89,6.6087e+05,862.89
3.0696e+05,887.62,6.8531e+05,887.62
3.12e+05,913.07,7.105e+05,913.07
3.1719e+05,939.24,7.3646e+05,939.24
3.2254e+05,966.16,7.6321e+05,966.16
3.2805e+05,993.85,7.9077e+05,993.85
3.3374e+05,1022.3,8.1918e+05,1022.3
3.3959e+05,1051.6,8.4844e+05,1051.6
3.4562e+05,1081.8,8.786e+05,1081.8
3.5184e+05,1112.8,9.0968e+05,1112.8
3.5824e+05,1144.7,9.4171e+05,1144.7
3.6484e+05,1177.5,9.7471e+05,1177.5
3.7164e+05,1211.3,1.0087e+06,1211.3
3.7865e+05,1246,1.0438e+06,1246
3.8587e+05,1281.7,1.0799e+06,1281.7
3.9331e+05,1318.4,1.1171e+06,1318.4
4.0098e+05,1356.2,1.1554e+06,1356.2
4.0889e+05,1395.1,1.1949e+06,1395.1
4.1703e+05,1435.1,1.2356e+06,1435.1
4.2542e+05,1476.2,1.2776e+06,1476.2
4.3407e+05,1518.5,1.3208e+06,1518.5
4.4298e+05,1562,1.3654e+06,1562
4.5216e+05,1606.8,1.4113e+06,1606.8
4.6162e+05,1652.9,1.4586e+06,1652.9
4.7137e+05,1700.3,1.5073e+06,1700.3
4.8141e+05,1749,1.5576e+06,1749
4.9177e+05,1799.1,1.6093e+06,1799.1
5.0243e+05,1850.7,1.6627e+06,1850.7
5.1343e+05,1903.7,1.7176e+06,1903.7
5.2476e+05,1958.3,1.7743e+06,1958.3
5.3643e+05,2014.4,1.8326e+06,2014.4
5.4846e+05,2072.2,1.8928e+06,2072.2
5.6085e+05,2131.6,1.9548e+06,2131.6
5.7362e+05,2192.7,2.0186e+06,2192.7
5.8678e+05,2255.5,2.0844e+06,2255.5
6.0035e+05,2320.2,2.1522e+06,2320.2
6.1432e+05,2386.7,2.2221e+06,2386.7
6.2872e+05,2455.1,2.2941e+06,2455.1
6.4356e+05,2525.5,2.3683e+06,2525.5
6.5886e+05,2597.8,2.4448e+06,2597.8
6.7461e+05,2672.3,2.5236e+06,2672.3
6.9085e+05,2748.9,2.6048e+06,2748.9


==> anc/gdpnorth.csv <==
1.706e+05,172.34,3481.6,172.34
1.7234e+05,172.34,11510,182.46
1.7416e+05,172.44,19042,193.05
1.7608e+05,172.63,26127,204.14
1.7809e+05,172.93,32809,215.74
1.8019e+05,173.33,39129,227.85
1.8239e+05,173.82,45125,240.5
1.8469e+05,174.42,50830,253.7
1.8709e+05,175.12,56276,267.46
1.896e+05,175.93,61492,281.8
1.9222e+05,176.84,66504,296.73
1.9495e+05,177.85,71337,312.27
1.978e+05,178.98,76015,328.42
2.0076e+05,180.22,80557,345.19
2.0384e+05,181.57,84984,362.61
2.0705e+05,183.03,89315,380.67
2.1038e+05,184.61,93567,399.4
2.1385e+05,186.32,97757,418.79
2.1744e+05,188.15,1.019e+05,438.87
2.2116e+05,190.1,1.0601e+05,459.63
2.2502e+05,192.19,1.101e+05,481.08
2.2901e+05,194.41,1.1419e+05,503.24
2.3315e+05,196.78,1.1828e+05,526.1
2.3742e+05,199.28,1.224e+05,549.67
2.4183e+05,201.94,1.2655e+05,573.95
2.4639e+05,204.75,1.3074e+05,598.95
2.5109e+05,207.72,1.3499e+05,624.67
2.5594e+05,210.85,1.3931e+05,651.1
2.6093e+05,214.16,1.4371e+05,678.24
2.6606e+05,217.64,1.482e+05,706.1
2.7134e+05,221.31,1.528e+05,734.66
2.7677e+05,225.17,1.575e+05,763.93
2.8234e+05,229.24,1.6234e+05,793.89
2.8806e+05,233.51,1.6731e+05,824.53
2.9392e+05,238,1.7244e+05,855.85
2.9992e+05,242.72,1.7772e+05,887.83
3.0606e+05,247.68,1.8319e+05,920.46
3.1234e+05,252.88,1.8884e+05,953.72
3.1875e+05,258.35,1.9469e+05,987.6
3.253e+05,264.08,2.0077e+05,1022.1
3.3198e+05,270.11,2.0707e+05,1057.1
3.3879e+05,276.43,2.1362e+05,1092.7
3.4572e+05,283.06,2.2044e+05,1128.9
3.5278e+05,290.03,2.2753e+05,1165.5
3.5994e+05,297.34,2.3493e+05,1202.7
3.6722e+05,305.01,2.4264e+05,1240.3
3.7461e+05,313.07,2.5068e+05,1278.3
3.8209e+05,321.52,2.5908e+05,1316.7
3.8967e+05,330.4,2.6787e+05,1355.4
3.9734e+05,339.73,2.7705e+05,1394.5
4.0509e+05,349.52,2.8666e+05,1433.8
4.1292e+05,359.8,2.9672e+05,1473.4
4.2081e+05,370.61,3.0726e+05,1513.2
4.2876e+05,381.97,3.1831e+05,1553.2
4.3677e+05,393.9,3.2989e+05,1593.3
4.4482e+05,406.45,3.4205e+05,1633.4
4.5291e+05,419.65,3.5481e+05,1673.6
4.6102e+05,433.53,3.6822e+05,1713.8
4.6915e+05,448.13,3.8231e+05,1753.9
4.7729e+05,463.51,3.9712e+05,1793.9
4.8543e+05,479.69,4.127e+05,1833.7
4.9356e+05,496.73,4.2909e+05,1873.4
5.0166e+05,514.68,4.4635e+05,1912.7
5.0974e+05,533.59,4.6453e+05,1951.8
5.1777e+05,553.53,4.8369e+05,1990.5
5.2575e+05,574.56,5.0389e+05,2028.8
5.3367e+05,596.73,5.2519e+05,2066.6
5.4151e+05,620.13,5.4767e+05,2103.9
5.4926e+05,644.84,5.714e+05,2140.6
5.5692e+05,670.92,5.9646e+05,2176.7
5.6447e+05,698.48,6.2294e+05,2212.1
5.7191e+05,727.6,6.5093e+05,2246.8
5.7921e+05,758.38,6.8053e+05,2280.7
5.8637e+05,790.94,7.1184e+05,2313.8
5.9338e+05,825.39,7.4498e+05,2345.9
6.0022e+05,861.86,7.8008e+05,2377.2
6.069e+05,900.47,8.1725e+05,2407.5
6.1338e+05,941.38,8.5665e+05,2436.7
6.1967e+05,984.73,8.9841e+05,2464.9
6.2576e+05,1030.7,9.4272e+05,2492
6.3163e+05,1079.5,9.8973e+05,2517.9
6.3727e+05,1131.2,1.0396e+06,2542.6
6.4268e+05,1186.1,1.0927e+06,2566.1
6.4784e+05,1244.5,1.149e+06,2588.3
6.5275e+05,1306.5,1.2089e+06,2609.2
6.574e+05,1372.4,1.2725e+06,2628.7
6.6177e+05,1442.5,1.3403e+06,2646.9
6.6587e+05,1517.1,1.4124e+06,2663.6
6.6968e+05,1596.5,1.4892e+06,2679
6.732e+05,1681.1,1.571e+06,2692.8
6.7643e+05,1771.2,1.6582e+06,2705.2
6.7934e+05,1867.3,1.7512e+06,2716.1
6.8195e+05,1969.8,1.8504e+06,2725.4
6.8424e+05,2079.2,1.9563e+06,2733.2
6.8622e+05,2195.9,2.0694e+06,2739.5
6.8787e+05,2320.6,2.1901e+06,2744.2
6.8919e+05,2453.9,2.3192e+06,2747.3
6.9019e+05,2596.5,2.4572e+06,2748.9
6.9085e+05,2748.9,2.6048e+06,2748.9


==> anc/gdpsouth.csv <==
1.706e+05,172.34,3481.6,172.34
1.7063e+05,182.46,3872.1,172.34
1.7068e+05,193.05,4390.3,172.44
1.7075e+05,204.14,5054.3,172.63
1.7084e+05,215.74,5883.6,172.93
1.7095e+05,227.85,6899.2,173.33
1.7107e+05,240.5,8123.3,173.82
1.7122e+05,253.7,9579.6,174.42
1.7138e+05,267.46,11293,175.12
1.7156e+05,281.8,13291,175.93
1.7176e+05,296.73,15599,176.84
1.7198e+05,312.27,18249,177.85
1.7222e+05,328.42,21269,178.98
1.7248e+05,345.19,24691,180.22
1.7276e+05,362.61,28549,181.57
1.7306e+05,380.67,32875,183.03
1.7339e+05,399.4,37704,184.61
1.7373e+05,418.79,43073,186.32
1.741e+05,438.87,49016,188.15
1.745e+05,459.63,55572,190.1
1.7492e+05,481.08,62777,192.19
1.7536e+05,503.24,70669,194.41
1.7583e+05,526.1,79286,196.78
1.7633e+05,549.67,88667,199.28
1.7686e+05,573.95,98848,201.94
1.7741e+05,598.95,1.0987e+05,204.75
1.78e+05,624.67,1.2176e+05,207.72
1.7862e+05,651.1,1.3457e+05,210.85
1.7927e+05,678.24,1.4832e+05,214.16
1.7995e+05,706.1,1.6305e+05,217.64
1.8067e+05,734.66,1.788e+05,221.31
1.8143e+05,763.93,1.956e+05,225.17
1.8223e+05,793.89,2.1346e+05,229.24
1.8306e+05,824.53,2.3243e+05,233.51
1.8394e+05,855.85,2.5253e+05,238
1.8487e+05,887.83,2.7378e+05,242.72
1.8584e+05,920.46,2.962e+05,247.68
1.8686e+05,953.72,3.198e+05,252.88
1.8793e+05,987.6,3.4461e+05,258.35
1.8905e+05,1022.1,3.7064e+05,264.08
1.9023e+05,1057.1,3.9788e+05,270.11
1.9147e+05,1092.7,4.2636e+05,276.43
1.9277e+05,1128.9,4.5606e+05,283.06
1.9414e+05,1165.5,4.8699e+05,290.03
1.9557e+05,1202.7,5.1913e+05,297.34
1.9707e+05,1240.3,5.5249e+05,305.01
1.9865e+05,1278.3,5.8704e+05,313.07
2.0031e+05,1316.7,6.2276e+05,321.52
2.0206e+05,1355.4,6.5963e+05,330.4
2.0389e+05,1394.5,6.9763e+05,339.73
2.0582e+05,1433.8,7.3673e+05,349.52
2.0784e+05,1473.4,7.7688e+05,359.8
2.0997e+05,1513.2,8.1805e+05,370.61
2.1221e+05,1553.2,8.6019e+05,381.97
2.1456e+05,1593.3,9.0326e+05,393.9
2.1704e+05,1633.4,9.472e+05,406.45
2.1965e+05,1673.6,9.9197e+05,419.65
2.2239e+05,1713.8,1.0375e+06,433.53
2.2528e+05,1753.9,1.0837e+06,448.13
2.2832e+05,1793.9,1.1306e+06,463.51
2.3153e+05,1833.7,1.178e+06,479.69
2.3491e+05,1873.4,1.2259e+06,496.73
2.3847e+05,1912.7,1.2742e+06,514.68
2.4223e+05,1951.8,1.3229e+06,533.59
2.462e+05,1990.5,1.3718e+06,553.53
2.5038e+05,2028.8,1.4209e+06,574.56
2.548e+05,2066.6,1.4701e+06,596.73
2.5946e+05,2103.9,1.5193e+06,620.13
2.6439e+05,2140.6,1.5684e+06,644.84
2.696e+05,2176.7,1.6174e+06,670.92
2.7511e+05,2212.1,1.6661e+06,698.48
2.8094e+05,2246.8,1.7144e+06,727.6
2.8711e+05,2280.7,1.7624e+06,758.38
2.9363e+05,2313.8,1.8098e+06,790.94
3.0054e+05,2345.9,1.8566e+06,825.39
3.0786e+05,2377.2,1.9027e+06,861.86
3.1562e+05,2407.5,1.948e+06,900.47
3.2385e+05,2436.7,1.9925e+06,941.38
3.3258e+05,2464.9,2.036e+06,984.73
3.4184e+05,2492,2.0786e+06,1030.7
3.5167e+05,2517.9,2.12e+06,1079.5
3.6211e+05,2542.6,2.1602e+06,1131.2
3.732e+05,2566.1,2.1992e+06,1186.1
3.85e+05,2588.3,2.2368e+06,1244.5
3.9753e+05,2609.2,2.2731e+06,1306.5
4.1088e+05,2628.7,2.3079e+06,1372.4
4.2507e+05,2646.9,2.3411e+06,1442.5
4.4019e+05,2663.6,2.3729e+06,1517.1
4.563e+05,2679,2.4029e+06,1596.5
4.7347e+05,2692.8,2.4313e+06,1681.1
4.9177e+05,2705.2,2.458e+06,1771.2
5.113e+05,2716.1,2.4829e+06,1867.3
5.3213e+05,2725.4,2.5059e+06,1969.8
5.5438e+05,2733.2,2.5272e+06,2079.2
5.7815e+05,2739.5,2.5465e+06,2195.9
6.0355e+05,2744.2,2.564e+06,2320.6
6.3071e+05,2747.3,2.5795e+06,2453.9
6.5976e+05,2748.9,2.5931e+06,2596.5
6.9085e+05,2748.9,2.6048e+06,2748.9


==> anc/northconstant.csv <==
1.706e+05,172.34,3481.6,172.34
1.7171e+05,172.34,8599,178.79
1.7291e+05,172.39,13720,185.78
1.741e+05,172.44,18789,192.7
1.7545e+05,172.57,23810,200.53
1.7692e+05,172.77,28823,209
1.7851e+05,173.04,33828,218.16
1.8008e+05,173.31,38798,227.24
1.8187e+05,173.71,43704,237.52
1.8381e+05,174.2,48597,248.63
1.8589e+05,174.78,53479,260.6
1.8815e+05,175.48,58350,273.49
1.9057e+05,176.29,63209,287.34
1.9319e+05,177.22,68061,302.22
1.96e+05,178.29,72908,318.18
1.9901e+05,179.51,77754,335.29
2.0225e+05,180.89,82604,353.62
2.0572e+05,182.44,87461,373.2
2.0944e+05,184.17,92333,394.1
2.1342e+05,186.11,97223,416.36
2.1779e+05,188.36,1.0218e+05,440.79
2.2238e+05,190.79,1.0721e+05,466.35
2.2721e+05,193.43,1.1229e+05,493.22
2.3232e+05,196.31,1.1744e+05,521.5
2.3783e+05,199.57,1.2272e+05,551.88
2.4357e+05,203.04,1.281e+05,583.44
2.4956e+05,206.77,1.3358e+05,616.27
2.558e+05,210.76,1.3919e+05,650.35
2.6241e+05,215.19,1.4499e+05,686.24
2.6922e+05,219.86,1.5095e+05,723.16
2.7626e+05,224.81,1.5706e+05,761.18
2.836e+05,230.22,1.6343e+05,800.57
2.9112e+05,235.89,1.7e+05,840.88
2.9884e+05,241.88,1.7677e+05,882.06
3.0678e+05,248.35,1.8387e+05,924.2
3.1489e+05,255.12,1.912e+05,967.15
3.2314e+05,262.22,1.9878e+05,1010.7
3.3151e+05,269.69,2.0663e+05,1054.6
3.4001e+05,277.69,2.1489e+05,1099.1
3.4866e+05,286.05,2.2345e+05,1144.1
3.5738e+05,294.78,2.3233e+05,1189.4
3.6617e+05,303.92,2.4154e+05,1234.9
3.75e+05,313.69,2.5127e+05,1280.3
3.8393e+05,323.86,2.6138e+05,1326
3.9291e+05,334.48,2.7187e+05,1371.9
4.0189e+05,345.58,2.8278e+05,1417.5
4.1087e+05,357.16,2.9413e+05,1463
4.1981e+05,369.26,3.0594e+05,1508.2
4.2871e+05,381.9,3.1824e+05,1552.9
4.3754e+05,395.35,3.3129e+05,1597
4.4641e+05,409.37,3.4486e+05,1641.2
4.5525e+05,423.99,3.59e+05,1685.1
4.6403e+05,439.25,3.7373e+05,1728.6
4.7274e+05,455.18,3.8909e+05,1771.5
4.8135e+05,471.81,4.0511e+05,1813.7
4.8986e+05,489.17,4.2182e+05,1855.3
4.9825e+05,507.3,4.3926e+05,1896.1
5.0652e+05,526.23,4.5746e+05,1936.2
5.1467e+05,546,4.7646e+05,1975.5
5.2268e+05,566.66,4.963e+05,2014.1
5.3056e+05,588.23,5.1702e+05,2051.7
5.383e+05,610.77,5.3868e+05,2088.6
5.4588e+05,634.33,5.613e+05,2124.6
5.5331e+05,658.94,5.8495e+05,2159.6
5.6057e+05,684.68,6.0968e+05,2193.8
5.6768e+05,711.59,6.3554e+05,2227
5.7461e+05,739.72,6.6259e+05,2259.3
5.8137e+05,769.16,6.909e+05,2290.6
5.8795e+05,799.97,7.2053e+05,2320.9
5.9434e+05,832.21,7.5155e+05,2350.2
6.0055e+05,865.96,7.8404e+05,2378.5
6.069e+05,900.45,8.1723e+05,2407.5
6.1264e+05,936.7,8.5215e+05,2433.4
6.182e+05,974.67,8.8872e+05,2458.3
6.2356e+05,1014.4,9.2703e+05,2482.2
6.2873e+05,1056.1,9.6718e+05,2505.1
6.3369e+05,1099.8,1.0093e+06,2526.9
6.3845e+05,1145.5,1.0534e+06,2547.6
6.43e+05,1193.5,1.0998e+06,2567.3
6.4766e+05,1242.6,1.1472e+06,2587.5
6.5177e+05,1294.2,1.197e+06,2605
6.5567e+05,1348.4,1.2494e+06,2621.4
6.5936e+05,1405.3,1.3043e+06,2636.8
6.6283e+05,1465,1.362e+06,2651.1
6.6609e+05,1527.6,1.4226e+06,2664.4
6.6944e+05,1591.8,1.4847e+06,2678
6.7228e+05,1659.4,1.55e+06,2689.2
6.7492e+05,1730.3,1.6187e+06,2699.4
6.7732e+05,1804.9,1.6908e+06,2708.5
6.7952e+05,1883.3,1.7667e+06,2716.5
6.8178e+05,1963.7,1.8445e+06,2724.8
6.8358e+05,2048.4,1.9265e+06,2731
6.8517e+05,2137.3,2.0126e+06,2736.1
6.8655e+05,2231,2.1033e+06,2740.2
6.8772e+05,2329.5,2.1988e+06,2743.4
6.8891e+05,2430.7,2.2967e+06,2746.6
6.8973e+05,2537.3,2.3999e+06,2748.1
6.9033e+05,2649.5,2.5086e+06,2748.5
6.9085e+05,2748.9,2.6048e+06,2748.9


==> anc/southconstant.csv <==
1.706e+05,172.34,3481.6,172.34
1.7095e+05,227.82,6897.3,173.33
1.7138e+05,265.57,11369,175.15
1.7183e+05,300.84,16565,177.19
1.723e+05,333.03,22463,179.39
1.7278e+05,363.07,29028,181.68
1.7328e+05,392.87,36144,184.08
1.7378e+05,420.69,43929,186.54
1.7429e+05,448.46,52233,189.08
1.7482e+05,475.82,61076,191.69
1.7535e+05,502.67,70471,194.35
1.7589e+05,528.59,80505,197.07
1.7645e+05,554.67,91051,199.87
1.7701e+05,580.75,1.0213e+05,202.74
1.776e+05,606.72,1.1374e+05,205.69
1.7819e+05,632.58,1.2588e+05,208.7
1.788e+05,658.39,1.3856e+05,211.78
1.7942e+05,684.16,1.5179e+05,214.95
1.8006e+05,709.91,1.6556e+05,218.19
1.8071e+05,735.67,1.7988e+05,221.52
1.8138e+05,762.03,1.9455e+05,224.93
1.8206e+05,787.69,2.0978e+05,228.4
1.8276e+05,813.4,2.2559e+05,231.97
1.8348e+05,839.17,2.4195e+05,235.63
1.8422e+05,865.03,2.5886e+05,239.4
1.8498e+05,891,2.7635e+05,243.28
1.8575e+05,917.45,2.9417e+05,247.23
1.8655e+05,943.51,3.1258e+05,251.29
1.8737e+05,969.66,3.3158e+05,255.48
1.8821e+05,995.97,3.5117e+05,259.79
1.8908e+05,1022.4,3.7136e+05,264.25
1.8997e+05,1049.2,3.9187e+05,268.78
1.9089e+05,1075.8,4.1297e+05,273.46
1.9184e+05,1102.6,4.3468e+05,278.3
1.9282e+05,1129.4,4.5701e+05,283.31
1.9382e+05,1156.7,4.7964e+05,288.38
1.9485e+05,1183.8,5.0289e+05,293.66
1.9592e+05,1211,5.2677e+05,299.12
1.97e+05,1238.6,5.5096e+05,304.66
1.9813e+05,1265.9,5.7574e+05,310.44
1.9931e+05,1293.3,6.0115e+05,316.43
2.0053e+05,1321,6.2718e+05,322.65
2.0177e+05,1348.9,6.5352e+05,328.94
2.0307e+05,1376.8,6.8047e+05,335.53
2.0442e+05,1404.7,7.0804e+05,342.39
2.0578e+05,1433,7.3591e+05,349.32
2.0721e+05,1461.1,7.6438e+05,356.6
2.0871e+05,1489.3,7.9347e+05,364.19
2.1027e+05,1517.8,8.2319e+05,372.11
2.1184e+05,1546.5,8.5321e+05,380.11
2.135e+05,1575.1,8.8381e+05,388.54
2.1524e+05,1603.8,9.1501e+05,397.36
2.17e+05,1632.8,9.4651e+05,406.26
2.1887e+05,1661.5,9.7853e+05,415.69
2.2082e+05,1690.5,1.0112e+06,425.57
2.2286e+05,1719.5,1.0444e+06,435.91
2.2493e+05,1748.9,1.078e+06,446.34
2.2712e+05,1778,1.112e+06,457.44
2.2943e+05,1807.2,1.1466e+06,469.1
2.3186e+05,1836.5,1.1817e+06,481.35
2.3431e+05,1866.1,1.2172e+06,493.7
2.3693e+05,1895.5,1.2531e+06,506.91
2.3969e+05,1924.8,1.2895e+06,520.82
2.4261e+05,1954.3,1.3264e+06,535.48
2.4555e+05,1984,1.3636e+06,550.27
2.4871e+05,2013.3,1.4011e+06,566.18
2.5206e+05,2042.6,1.4391e+06,582.99
2.5561e+05,2072,1.4775e+06,600.78
2.5918e+05,2101.6,1.5162e+06,618.72
2.6306e+05,2130.6,1.5551e+06,638.17
2.6718e+05,2159.6,1.5943e+06,658.79
2.7155e+05,2188.6,1.6339e+06,680.67
2.762e+05,2217.4,1.6738e+06,703.91
2.8089e+05,2246.5,1.714e+06,727.37
2.8604e+05,2274.8,1.7541e+06,753.04
2.9153e+05,2303,1.7944e+06,780.44
2.9739e+05,2330.9,1.8348e+06,809.67
3.0365e+05,2358.6,1.8754e+06,840.88
3.1036e+05,2386,1.9161e+06,874.28
3.1755e+05,2413,1.9568e+06,910.04
3.2527e+05,2439.7,1.9975e+06,948.41
3.3357e+05,2465.9,2.0381e+06,989.62
3.4251e+05,2491.6,2.0786e+06,1034
3.5157e+05,2517.6,2.1196e+06,1079
3.6185e+05,2542,2.1592e+06,1129.9
3.7299e+05,2565.7,2.1985e+06,1185.1
3.8561e+05,2588,2.2368e+06,1247.5
3.9917e+05,2609.9,2.275e+06,1314.5
4.1391e+05,2630.9,2.3126e+06,1387.4
4.3001e+05,2651,2.3495e+06,1466.8
4.4773e+05,2669.9,2.3855e+06,1554.2
4.6731e+05,2687.3,2.4203e+06,1650.7
4.8906e+05,2703.2,2.4538e+06,1757.9
5.145e+05,2716.3,2.4846e+06,1883
5.4242e+05,2728.1,2.5144e+06,2020.4
5.7371e+05,2738.1,2.5425e+06,2174.1
6.1093e+05,2744.1,2.5667e+06,2356.8
6.5258e+05,2748.2,2.5892e+06,2561.2
6.9085e+05,2748.9,2.6048e+06,2748.9

